Scalable multi-class sampling via filtered sliced optimal transport

We propose a multi-class point optimization formulation based on continuous Wasserstein barycenters. Our formulation is designed to handle hundreds to thousands of optimization objectives and comes with a practical optimization scheme. We demonstrate the effectiveness of our framework on various sampling applications like stippling, object placement, and Monte-Carlo integration. We a derive multi-class error bound for perceptual rendering error which can be minimized using our optimization. We provide source code at https://github.com/iribis/filtered-sliced-optimal-transport.

==> figures/1D-barycenter.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 75,
   "metadata": {},
   "outputs": [],
   "source": [
    "%config InlineBackend.figure_format = 'retina'\n",
    "\n",
    "# Author: Jake Vanderplas <jakevdp@cs.washington.edu>\n",
    "#\n",
    "import numpy as np\n",
    "import matplotlib\n",
    "import matplotlib.pyplot as plt\n",
    "from scipy.stats import norm, qmc\n",
    "from sklearn.neighbors import KernelDensity, NearestNeighbors, KNeighborsRegressor\n",
    "from sklearn.utils.fixes import parse_version\n",
    "import bisect, math\n",
    "\n",
    "matplotlib.rcParams.update(matplotlib.rcParamsDefault)\n",
    "\n",
    "def plt_style(use_latex = True):\n",
    "    plt.rcParams[\"figure.dpi\"] = 200\n",
    "    plt.rcParams['font.family'] = \"serif\"\n",
    "    plt.rcParams['font.size'] = 6\n",
    "    plt.rcParams['text.latex.preamble'] = r'\\usepackage{libertine} \\usepackage[libertine]{newtxmath} \\usepackage[T1]{fontenc} \\usepackage{nicefrac}'\n",
    "    plt.rcParams['text.usetex'] = use_latex\n",
    "\n",
    "# density_param = {\"density\": True}\n",
    "\n",
    "# # ----------------------------------------------------------------------\n",
    "# # Plot the progression of histograms to kernels\n",
    "# np.random.seed(1)\n",
    "# N = 20\n",
    "# X = np.concatenate(\n",
    "#     (np.random.normal(0, 1, int(0.3 * N)), np.random.normal(5, 1, int(0.7 * N)))\n",
    "# )[:, np.newaxis]\n",
    "# X_plot = np.linspace(-5, 10, 1000)[:, np.newaxis]\n",
    "# bins = np.linspace(-5, 10, 10)\n",
    "\n",
    "# fig, ax = plt.subplots(1, 1, sharex=True, sharey=True)\n",
    "# fig.subplots_adjust(hspace=0.05, wspace=0.05)\n",
    "\n",
    "# # Gaussian KDE\n",
    "# kde = KernelDensity(kernel=\"gaussian\", bandwidth=0.75).fit(X)\n",
    "# log_dens = kde.score_samples(X_plot)\n",
    "# ax.fill(X_plot[:, 0], np.exp(log_dens), fc=\"#AAAAFF\")\n",
    "# ax.text(-3.5, 0.31, \"Gaussian Kernel Density\")\n",
    "\n",
    "# ax.plot(X[:, 0], np.full(X.shape[0], -0.01), \"+k\")\n",
    "# ax.set_xlim(-4, 9)\n",
    "# ax.set_ylim(-0.02, 0.34)\n",
    "\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 219,
   "metadata": {},
   "outputs": [],
   "source": [
    "# N = 1000\n",
    "np.random.seed(1)\n",
    "\n",
    "config = [\n",
    "    {'N': 100, 'niterations': 100, 'offset_scale_rate': 0.4, 'offset_scale_const': 0.5},\n",
    "    {'N': 100, 'niterations': 100, 'offset_scale_rate': 0.3, 'offset_scale_const': 0.5},\n",
    "    {'N': 300, 'niterations': 300, 'offset_scale_rate': 0.4, 'offset_scale_const': 1}\n",
    "][2]\n",
    "\n",
    "N = config['N']\n",
    "niterations = config['niterations']\n",
    "offset_scale_rate = config['offset_scale_rate']\n",
    "offset_scale_const = config['offset_scale_const']\n",
    "\n",
    "xlim = (-3.2, 6.2)\n",
    "ylim = (-0.02, 1.4)\n",
    "\n",
    "weight = 0.5\n",
    "n1 = (0, 1)\n",
    "n2 = (5, 0.3)\n",
    "nbar = ((1 - weight) * n1[0] + weight * n2[0], (1 - weight) * n1[1] + weight * n2[1])\n",
    "\n",
    "X1 = norm(n1[0], n1[1]).ppf(np.linspace(0.0001, 0.9999, N))\n",
    "X2 = norm(n2[0], n2[1]).ppf(np.linspace(0.0001, 0.9999, N))\n",
    "Xbar = norm(nbar[0], nbar[1]).ppf(np.linspace(0.0001, 0.9999, N))\n",
    "\n",
    "X_plot = np.linspace(xlim[0], xlim[1], 1000)\n",
    "true_dens1 = norm(n1[0], n1[1]).pdf(X_plot)\n",
    "true_dens2 = norm(n2[0], n2[1]).pdf(X_plot)\n",
    "true_dens_bar = norm(nbar[0], nbar[1]).pdf(X_plot)\n",
    "\n",
    "X1 = np.random.uniform(size=N)\n",
    "for i in range(len(X1)):\n",
    "    # X1 = np.sort(X1)\n",
    "    for j in range(niterations):\n",
    "        d = norm(nbar[0], nbar[1]).ppf((i + 0.5)/N)\n",
    "        # offset_scale = offset_scale_const / pow(i + 1, offset_scale_rate)\n",
    "        offset_scale = offset_scale_const * np.exp(-offset_scale_rate * i**0.4)\n",
    "        X1[i] += offset_scale * (d - X1[i])\n",
    "\n",
    "X2 = np.random.uniform(size=N)\n",
    "sampler = qmc.Sobol(d=1, scramble=False)\n",
    "for i in range(len(X2)):\n",
    "    # X2 = np.sort(X2)\n",
    "    for j in range(niterations):\n",
    "        # d = (norm(n1[0], n1[1]).ppf((i + 0.5)/N) + norm(n2[0], n2[1]).ppf((i + 0.5)/N)) / 2\n",
    "        dist = norm(n1[0], n1[1]) if np.random.uniform() >= weight else norm(n2[0], n2[1])\n",
    "        # dist = norm(n1[0], n1[1]) if sampler.random() >= weight else norm(n2[0], n2[1])\n",
    "        d = dist.ppf((i + 0.5)/N)\n",
    "        # offset_scale = offset_scale_const / pow(i + 1, offset_scale_rate)\n",
    "        offset_scale = offset_scale_const * np.exp(-offset_scale_rate * i**0.4)\n",
    "        X2[i] += offset_scale * (d - X2[i])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 294,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 663.4x240 with 1 Axes>"
      ]
     },
     "metadata": {
      "image/png": {
       "height": 280,
       "width": 706
      }
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "plt_style()\n",
    "\n",
    "fig, ax = plt.subplots()\n",
    "\n",
    "ax.fill(X_plot, true_dens1, fc=(0.47, 0.69, 1.00), alpha=0.35, label=\"Input densities\")\n",
    "ax.fill(X_plot, true_dens2, fc=(0.47, 0.69, 1.00), alpha=0.35, label=\"Input densities\")\n",
    "ax.fill(X_plot, true_dens_bar, fc=(0.47, 0.69, 1.00), alpha=0.2, label=\"Target barycenter\")\n",
    "\n",
    "# datasets = zip([X1], [\"blue\"], [\"Explicit barycenter $\\overline{\\mu}$ optimization\"])\n",
    "# datasets = zip([X2], [\"magenta\"], [\"SGD barycenter $\\overline{\\mu}$ optimization\"])\n",
    "datasets = zip([X1, X2], [(1, 0.4, 0.4), (0.4, 0.65, 0.3)], [\"Exact-gradient optimization\", \"Stochastic-gradient optimization\"])\n",
    "\n",
    "def KnnDensity(X, query, nneighbors=30, max_radius=0.4):\n",
    "    neighbors = []\n",
    "    farthest_dist = max_radius\n",
    "    for x in X:\n",
    "        if abs(query - x) < farthest_dist:\n",
    "            bisect.insort(neighbors, x)\n",
    "            if len(neighbors) > nneighbors:\n",
    "                neighbors.pop(0 if abs(query - neighbors[0]) > abs(query - neighbors[-1]) else -1)\n",
    "            farthest_dist = max(abs(query - neighbors[0]), abs(query - neighbors[-1]))\n",
    "    return 3/4 * sum([1 - (abs(query - x) / farthest_dist)**2 for x in neighbors]) / (farthest_dist * len(X))\n",
    "    # return (len(neighbors) - 1) / (2 * farthest_dist * len(X))\n",
    "    # return neighbors\n",
    "\n",
    "for X, color, name in datasets:\n",
    "    density = np.exp(KernelDensity(kernel=\"gaussian\", bandwidth=0.09).fit(X[:, np.newaxis]).score_samples(X_plot[:, np.newaxis]))\n",
    "    # density = [KnnDensity(X, query, 10, 0.5) for query in X_plot]\n",
    "    ax.plot(X_plot, density, color=color, lw=1.3, linestyle=\"-\", label=name)\n",
    "    # ax.plot(X, -0.005 - 0.01 * np.random.random(X.shape[0]), \"+\", color=color) # Plot individual points\n",
    "\n",
    "# ax.text(6, 0.38, \"N={0} points\".format(N))\n",
    "\n",
    "\n",
    "handles, labels = plt.gca().get_legend_handles_labels()\n",
    "by_label = dict(zip(labels, handles))\n",
    "ax.legend(by_label.values(), by_label.keys(), loc=\"upper left\", bbox_to_anchor=(-0.02,1.02), frameon=False, prop={'family': 'Linux Libertine', 'size': 7}, labelspacing = 0.2)\n",
    "# ax.legend(by_label.values(), by_label.keys())\n",
    "\n",
    "# ax.set_facecolor('xkcd:salmon')\n",
    "# fig.patch.set_facecolor((0.96, 0.96, 0.96))\n",
    "ax.set_xlim(xlim)\n",
    "ax.set_ylim(ylim)\n",
    "ax.axis('off')\n",
    "\n",
    "fig.set_size_inches(3.377 - 0.06, 1.2)\n",
    "plt.subplots_adjust(top = 1, bottom = 0, right = 1, left = 0, hspace = 0, wspace = 0)\n",
    "\n",
    "plt.savefig('1D-barycenter.pdf', bbox_inches='tight', pad_inches=0.02)\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 185,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "[10, 30, 45, 50] 10\n"
     ]
    }
   ],
   "source": [
    "query = 60\n",
    "neighbors = [1,10,30,45]\n",
    "bisect.insort(neighbors, 50)\n",
    "# a.pop(0 if abs(query - a[0]) > abs(query - a[-1]) else -1)\n",
    "neighbors.pop(0 if abs(query - neighbors[0]) > abs(query - neighbors[-1]) else -1)\n",
    "neighbors\n",
    "\n",
    "i = bisect.bisect_left(neighbors, query)\n",
    "dist_hi = abs(neighbors[i] - query) if i < len(neighbors) else math.inf\n",
    "dist_lo = abs(query - neighbors[i-1]) if i > 0 else math.inf\n",
    "nearest_dist = min(dist_lo, dist_hi)\n",
    "print(neighbors, nearest_dist)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 192,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "[2.0089802276426925,\n",
       " 2.030388610117852,\n",
       " 2.0512992565895583,\n",
       " 2.0717554884331433,\n",
       " 2.091796063443698,\n",
       " 2.1114558790282363,\n",
       " 2.1307664753700046,\n",
       " 2.1497565357503463,\n",
       " 2.1684521557879677,\n",
       " 2.1868774379551073]"
      ]
     },
     "execution_count": 192,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "KnnDensity(X1, 2.1)\n",
    "# print(X_plot)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 198,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "6"
      ]
     },
     "execution_count": 198,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "sum([1,2,3])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "interpreter": {
   "hash": "aee8b7b246df8f9039afb4144a1f6fd8d2ca17a180786b69acc140d282b71a49"
  },
  "kernelspec": {
   "display_name": "Python 3.9.7 64-bit",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.9.9"
  },
  "orig_nbformat": 4
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> figures/stipling/render_color_img.py <==
import numpy as np
import matplotlib.pyplot as plt
import sys

for spp in [163840]:
    fig = plt.figure(figsize=(20, 13.5), dpi=80)
    ax = fig.add_subplot(1, 1, 1)
    ax.set_facecolor((1.0, 1.0, 1.0))

    # Create data
    colors = (0,0,0)
    area = np.pi*3*4*4/6

    x = np.zeros([32*32*4*4*4*4])
    y = np.zeros([32*32*4*4*4*4])

    f = open(str(sys.argv[1]), "r")
    d = 0
    i = 0
    j = 0 
    s = 0
    u = 0

    for t in f:
         
        line = t.split()

        x[int(u)] = float(line[0])
        y[int(u)] = float(line[1])
        u += 1

    print(u)

    minor_ticks = np.arange(0-1.0/4, 1 + 1.0/4, 1.0/4)
    #ax.set_xticks(minor_ticks, minor=True)
    #ax.set_yticks(minor_ticks, minor=True)
    #ax.grid(which='minor', alpha=0.5)
    index = range(0,u)
    np.random.shuffle(np.array(index))
    #for i in index:
    #    print(i)
    #    if(i<u*float(sys.argv[3])):
    #        plt.scatter(x[i], y[i], s=area, c=(1,0,0), alpha=1.0)
    #    elif(i>u*float(sys.argv[3]) and i<u*float(sys.argv[4])):
    #        plt.scatter(x[i], y[i], s=area, c=(0,1,0), alpha=1.0)
    #    else:
    # plt.scatter(x[i], y)        plt.scatter(x[i], y[i], s=area, c=(0,0,1), alpha=1.0)
    #plt.scatter(x[0:u], y[0:u], s=area, c=(1,1,1), alpha=1)
    plt.scatter(x[0:int(u*float(sys.argv[3]))], y[0:int(u*float(sys.argv[3]))], s=area, c=(0.0,1.0,1.0), alpha=1)
    plt.scatter(x[int(u*float(sys.argv[3])):int(u*float(sys.argv[4]))], y[int(u*float(sys.argv[3])):int(u*float(sys.argv[4]))], s=area, c=(1.0,0.0,1.0), alpha=1)
    plt.scatter(x[int(u*float(sys.argv[4])):int(u*float(sys.argv[5]))], y[int(u*float(sys.argv[4])):int(u*float(sys.argv[5]))], s=area, c=(1.0,1.0,0.0), alpha=1)
    plt.scatter(x[int(u*float(sys.argv[5])):int(u*float(sys.argv[6]))], y[int(u*float(sys.argv[5])):int(u*float(sys.argv[6]))], s=area, c=(0.0,0.0,0.0), alpha=1.0)
    #plt.scatter(x[int(u*float(sys.argv[6])):int(u*float(sys.argv[7]))], y[int(u*float(sys.argv[6])):int(u*float(sys.argv[7]))], s=area, c=(0.0,0.0,0.0), alpha=1.0)
    #plt.scatter(x[int(u*float(sys.argv[7])):int(u*float(sys.argv[8]))], y[int(u*float(sys.argv[7])):int(u*float(sys.argv[8]))], s=area, c=(0.0,0.0,0.0), alpha=1)
    #plt.scatter(x[int(u*float(sys.argv[8])):int(u*float(sys.argv[9]))], y[int(u*float(sys.argv[8])):int(u*float(sys.argv[9]))], s=area, c=(1.0,0.0,0.0), alpha=1)
    #plt.scatter(x[int(u*float(sys.argv[9])):int(u*float(sys.argv[10]))], y[int(u*float(sys.argv[9])):int(u*float(sys.argv[10]))], s=area, c=(0.5,0.0,0.0), alpha=1)
    #plt.scatter(x[int(u*float(sys.argv[7])):u], y[int(u*float(sys.argv[7])):u], s=area, c=(1.0,0,0), alpha=0.5)
    
    #plt.show()
    ax.set_xlim([0.0, 1.0])
    ax.set_ylim([0.0, 1.0])
    ax.set_yticklabels([])
    ax.set_xticklabels([])
    ax.spines['top'].set_visible(False)
    ax.spines['right'].set_visible(False)
    ax.spines['bottom'].set_visible(False)
    ax.spines['left'].set_visible(False)
    plt.axis('off')
    fig.tight_layout()
    plt.savefig(str(sys.argv[2]))
